autoScale.py - A program for automatic finite-size scaling analyses: A user's guide

autoScale.py is a program that performs an automatic finite-size scaling analysis for given sets of simulated data. It implements a quite general scaling assumption and optimizes an initial set of scaling parameters that enforce a data collapse of the different data sets. The presented guide describes how the program works, it presents a detailed example and finally gives some hints on how to improve the results of a scaling analysis.

==> SCALING_ANALYSIS/autoScale.py <==
## \file   autoScale.py
#  \brief  a prograom for automatic finite size scaling analyses
#
#	autoScale.py -- a program for automatic finite size scaling analyses
#	Copyright (C) 2007-2009  Oliver Melchert
#
#	This program is free software; you can redistribute it and/or modify
#	it under the terms of the GNU General Public License as published by
#	the Free Software Foundation; either version 2 of the License, or
#	(at your option) any later version.
#
#	This program is distributed in the hope that it will be useful,
#	but WITHOUT ANY WARRANTY; without even the implied warranty of
#	MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
#	GNU General Public License for more details.
#
#	You should have received a copy of the GNU General Public License
#	along with this program; if not, write to the Free Software
#	Foundation, Inc., 51 Franklin St, Fifth Floor, Boston, MA  02110-1301 USA
#
#	On Debian systems, the complete text of the GNU General
#	Public License can be found in `/usr/share/common-licenses/GPL'
#
#  \date   02.10.09
#  \author Oliver Melchert
import sys,os,math

pow=math.pow
sqrt=math.sqrt
def div(a,b): return(float(a)/float(b))


def rootBisection(myFunc,xMin,xMax,epsilon):
	"""shrink interval that contains root of function, method
	does not fail but is quite slow

	NOTE: used for root search in errorAnalysis()

	Input:
	myFunc			-- objective function 
	xMin,xMax		-- interval that contains root
	epsilon			-- extension of minimal interval that
				   signals convergence

	Returns: (xMin,xMax)
	xMin,xMax		-- interval with small extension that
				   contaings root
	"""
	# initialize function value at interval boundaries
	fMin = myFunc(xMin)
	fMax = myFunc(xMax)
	file=sys.stdout
	file.write("# epsilon=%lf\n"%(epsilon))
	file.write("# iter: [xMin,xMax]; [fMin,fMax]\n")

	iter=0
	# as long as distance of best function value
	# encountered so far is further away from the
	# desired function value than epsilon: iterate 
	while(abs(xMax-xMin)>2.*epsilon):
	  midPt  = div(xMin+xMax,2)	
	  fMidPt = myFunc(midPt)	
	   
	  # if "left" half interval does not contain
	  # the root: discard that part of the interval
	  if(fMin*fMidPt > 0.): xMin=midPt; fMin=fMidPt	
	  # else: root is contained in "left" half of
	  # interval, hence discard right half 
	  else: xMax=midPt; fMax=fMidPt
	 
	  iter+=1
	  file.write("%3d: [%10.9lf,%10.9lf] [%10.9lf,%10.9lf]\n"%(iter,xMin,xMax,fMin,fMax))

	# return final value xMin +- epsilon 
	return div(xMin+xMax,2)

def getBrackets(dumFunc,midVal):
	"""find bracketing intervals of roots 

	NOTE: there are two roots and val lies in between them.
	So, this is a simple routine to find the intervals that
	bracket both roots

	Input:
	dumFunc		-- function that changes sign at roots
	val		-- value that is located in betwee roots

	Returns: (lBrack,rBrack)
	lBrack,rBrack	-- left/right interval containing root
	"""
	fac=0.01	# factor used to modify value of midVal
			# so as to bracket an interval that 
			# contains a root of the objective function
	
	midF = dumFunc(midVal)
	lVal=midVal*(1-fac)
	lF  =dumFunc(lVal)
	while(lF*midF>0.):
		lVal*=(1.-fac)
		midF=lF
		lF=dumFunc(lVal)
	lBrack=[lVal,midVal]

	midF = dumFunc(midVal)
	rVal=midVal*(1+fac)
	rF  =dumFunc(rVal)
	while(rF*midF>0.):
		rVal*=(1.-fac)
		midF=rF
		rF=dumFunc(rVal)
	rBrack=[midVal,rVal]

	return lBrack,rBrack

def amoeba(my_func,p,y,opt_flag,ftol,report_fitness):
	''' Simplex algorithm of Nelder & Mead, adopted from Numerical recipes in C.
	
	NOTE: multidimensional minimization of function my_func(q), where q
	is ndim (number of scaling parameters) vector.

	Input:
	p[ndim+1][ndim] 	-- matrix of ndim+1 initial vertices of simplex
	y[ndim+1] 	  	-- fitness of the ndim+1 starting vertices
	opt_flag[ndim]  	-- list of optimization parameters
	  		    	   opt_flag[par] = 1 (0) -> (don't) optimize par
	ftol		  	-- stopping tolerance of simplex extension
	report_fitness 		-- write best fitness at each step to stdout	

	Returns: (p,y)
	p[][] and y[] 		-- new vertices within ftol of minimal fitness value
	  		   	   the best result is reported in 0th-slot p[0][],y[0]
	'''
	# set parameters
	TINY = 1.0e-10	# simply a small number
	ITMAX = 500	# maximum allowed iterations
	NMAX = 20 	# maximum allowed dimensions
	
	ndim = len(y)-1 # number of scaling parameters
	iter=0		# start iterations counter
	
	psum = [1.0 for i in range(ndim)] # create psum array
	
	# get psum
	for n in range(ndim):
		sum = 0.
		for m in range(ndim+1):
			sum += p[m][n]
		psum[n]=sum
		
	# start iteration
	while(1):
	 	# get worst (ihi), next worst (inhi) 
		# and best (ilo) vertex	in simplex
		ilo=1
		if(y[0] > y[1]):
			ihi =0
			inhi=1
		else:
			ihi =1
			inhi=0
		
		for i in range(ndim+1):
			if(y[i] < y[ilo]) : ilo = i
			if(y[i] > y[ihi]) : 
				inhi = ihi
				ihi  = i
			elif( (y[i] > y[inhi]) and (i != ihi) ): inhi = i

		# determine fractional range from highest to lowest value
		rtol = 2.0 * abs(y[ihi]-y[ilo]) / 1.0*(abs(y[ihi]) + abs(y[ilo]) + TINY)
		# report best fitness in current simplex to stdout
		if(report_fitness): print iter, y[ilo], rtol	
		# return if satisfactory, 
		# first put best vertex to slot 0
		if(rtol < ftol): 
			y[0],y[ilo] = y[ilo],y[0]
			for n in range(ndim):
				p[0][n],p[ilo][n]   = p[ilo][n],p[0][n]
			
			return p[0],y[0],iter
		
		# report if no iterations left 
		if(iter > ITMAX):  
			print "ITMAX exceeded in amoeba" 
			sys.exit(1)
		
		iter += 2	# start new iteration
		
		# reflect simplex from the high point
		# extrapolate with factor -1 through face
		ytry = amotry(my_func,p,y,psum,ndim,ihi,-1.0,opt_flag)
		if(ytry <= y[ilo]):	
			# result superceeds best vertex
			# try another extrapolation by factor 2
			ytry = amotry(my_func,p,y,psum,ndim,ihi,2.0,opt_flag)
		elif(ytry >= y[inhi]):
			# reflected point is worse than second highest
			# look for intermediate low point (1-d contraction)
			ysave = y[ihi]
			ytry = amotry(my_func,p,y,psum,ndim,ihi,0.5,opt_flag)
			if(ytry >= ysave):
				# no improvement ... 
				# rather contract arround best point
				for i in range(ndim+1):
					if(i != ilo):
						for j in range(ndim):
						  # don't change the p[i][j] where opt_flag[j] == 0
						  if opt_flag[j]!=0: # changed mo, 22.01
							p[i][j]=psum[j]=0.5*(p[i][j]+p[ilo][j])
						  else: # mel
							psum[j]=p[i][j] #mel

						y[i]=my_func(psum) 
				iter+=1			
				# get psum
				for n in range(ndim):
					sum = 0.
					for m in range(ndim+1):
						sum += p[m][n]
					psum[n]=sum
		else: 
			iter -=1

def amotry(my_func,p,y,psum,ndim,ihi,fac,opt_flag):
	'''Extrapolate by factor fac through simplex face
	takes worst point and tries to improve. upon success
	the bad point is replaced by the good point
	
	Input:
	my_func			-- quality function that measures fitness
	p			-- list of points that define simplex
	y			-- fitness values of simplex points
	psum			-- particular point of the simplex
	ndim			-- number of scaling parameters
	ihi			-- index of best simplex point
	fac			-- scaling factor for simplex manipulation
	opt_flag		-- tells if scaling parameter will be optimized

	Returns: (ytry)
	ytry			-- fitness of manipulated simplex point
	'''
	fac1 = (1.0-fac)/(1.0*ndim)
	fac2 = fac1 -fac
	ptry = [1.0 for i in range(ndim)] # create ptry array
	for j in range(ndim):
	   # don't change the ptry[j], where opt_flag[j]==0
	   if opt_flag[j]!=0:
		ptry[j] = psum[j]*fac1 - p[ihi][j]*fac2
	   else:
		ptry[j] = p[ihi][j]
	ytry = my_func(ptry)
	if(ytry<y[ihi]):
		y[ihi]=ytry
		for j in range(ndim):
			psum[j] += ptry[j]-p[ihi][j]
			p[ihi][j] = ptry[j]
	
	return ytry

def iniSimplex(myFunc,trialPoint,delta,optFlag):
	'''Construct initial simplex

	Input:
	myFunc		-- function that implements scaling assumption
	trialPoint	-- initial guess as trial point for simplex 
			   construction
	delta		-- scaling parameter for simplex points
	optFlag		-- indicates if a scaling parameter will be
			   optimized

	Returns: (p,y)
	p		-- initial simplex
	y		-- function values of simplex points
	'''
	# create dim+1 x dim array
	dim = len(trialPoint)
	p = [ [1.0 for i in range(dim)] for j in range(dim+1) ]
	y = [1.0 for i in range(dim+1)]
	for i in range(dim+1):
		# construct vertices that define an initial simplex
		dum=0.
		for j in range(dim):
			if( (i-1) == j ) and (optFlag[j]!=0): 
				dum = trialPoint[j]*(1+delta)
			else : 	dum = trialPoint[j]
			# fill vertex matrix
			p[i][j] = dum
		# get function values belonging to vertices
		y[i] = myFunc(p[i])		
	return p,y





class myValue:
	"""Returns new instance of class 'myValue' and assigns 
	the respective object to the local variable"""
	def __init__(self,L,x,y,dy):
 		"""Define initial state for a new created instance 
		of the 'myValue' class"""
		self.L  = L
		self.x  = x
		self.y  = y
		self.dy = dy

	def __repr__(self):
		return '%lf %lf %lf %lf'%(self.L,self.x,self.y,self.dy)

class myRawData:
	"""Returns new instance of class 'myData' and assigns 
	the respective object to the local variable
	
	Uses:
	class myValue		-- used in method fetchData()
	"""
	def __init__(self):
 		"""Define initial state for a new created instance 
		of the 'myData' class"""
		self.dataSet = {}
		self.nSets   = 0

	def fetchData(self,fileListName):
		"""collect raw data

		Input:
		fileListName		-- path to file that contains
					   list of input files
		Returns: nothing
		"""
		fileList=open(fileListName,"r")
		for line in fileList:
		  stuff = line.split()
		  if line[0]!='#' and len(stuff)>=2:
			
			self.nSets+=1		# increase number of data sets
			L=float(stuff[1])	# get system size
			self.dataSet[L]=[]	# initialize empty data set
			pivSet=self.dataSet[L]	# abbreviation for convenience
						
			datFile = open(stuff[0],"r")
			for line2 in datFile:	# collect data from corresp file
			  stuff2 = line2.split()
			  if len(stuff2)>2 and stuff2[0]!='#':
				pivSet.append(myValue(L,float(stuff2[0]),\
					float(stuff2[1]),float(stuff2[2])))
				
			datFile.close()
		fileList.close()

	def listDataSets(self):
		"""list data sets"""
		for L,data in self.dataSet.iteritems():
		  for val in data:
		    print L,val.x,val.y,val.dy

	def listDataSetsScaled(self,scaleAssumption):
		"""list scaled data sets"""
		for L,data in self.dataSet.iteritems():
		  for val in data:
		    print scaleAssumption.scale(val)


class myScaleAssumption:
	"""Returns new instance of class 'myScaleAssumption' and assigns 
	the respective object to the local variable

	Uses:
	myValue			-- data structure for data point
	"""
	def __init__(self):
 		"""Define initial state for a new created instance 
		of the 'myScaleAssumption' class"""
		# scaling parameters/corresp. optimization flags
		self.xc = 0.; self.xco = 1
		self.a  = 0.; self.ao  = 1
		self.b  = 0.; self.bo  = 1
		# intervall on rescaled x-axes	
		self.scaledXMin = -99999.
		self.scaledXMax = +99999.

	def setScalePar(self,scaleParName,scaleParVal,optFlag):
		"""set value of specified scaling parameter

		Input:
		scaleParName		-- 'name' of scaling parameter
		scaleParVal		-- new value for scaling parameter
		optFlag			-- tells if scaling parameter will
					   be optimized

		Returns: nothing
		"""
		if   scaleParName=='xc': self.xc=scaleParVal; self.xco=optFlag
		elif scaleParName=='a' : self.a =scaleParVal; self.ao =optFlag
		elif scaleParName=='b' : self.b =scaleParVal; self.bo =optFlag
		else: print "scale parameter %s does not exist"%(scaleParName)
		
		
	def updateByHand(self,xc,a,b):
		"""update scaling parameters
		
		Input:
		xc		-- critical point
		a,b		-- crit exponents

		Returns: nothing
		"""
		self.xc = xc
		self.a  = a
		self.b  = b
		
	def updateFromList(self,par):
		"""update scaling parameters from supplied
		parameter list
		
		Input:
		par		-- list of scaling parameters, must
				   take form par=[xc,a,b]

		Returns: nothing
		"""
		self.xc = par[0]
		self.a  = par[1]
		self.b  = par[2]
		
	def scaleParNames(self):
		"""return list of scaling parameter Names

		Input: nothing

		Returns: (nameList)
		nameList	-- list of scaling parameters
		"""
		return ['xc','a','b']
		
	def scaleParList(self):
		"""return list of scaling parameters and optimization flags

		Input: nothing

		Returns: (parList,optFlag)
		parList		-- list of scaling parameters
		optFlag		-- corresponding optimization flag
		"""
		return [self.xc,self.a,self.b],[self.xco,self.ao,self.bo]

		
	def scale(self,val):
		"""apply scaling assumption 

		x  => (x-xc) L^a
		y  =>  y L^b
		dy => dy L^b

		to supplied data point (L,x,y,dy)
		
		Input:
		val		-- data structure representing unscaled data point

		Returns: (scaledVal)
		scaledVal	-- input value after scaling assumption was applied
		"""
		return myValue(val.L,(val.x-self.xc)*pow(val.L,self.a),\
			val.y*pow(val.L,self.b),\
			val.dy*pow(val.L,self.b))

	def listScalePar(self,fileStream=sys.stdout):
		"""list scaling parameters

		Input:
		fileStream		-- file out stream

		Returns: nothing, but writes scaling parameters to
		         specified file out stream
		"""
		fileStream.write("xc=%f a=%f b=%f\n"%(self.xc,self.a,self.b))
	


class myFunc(myRawData,myScaleAssumption):
	"""Returns new instance of class 'myFunc' and assigns 
	the respective object to the local variable
	
	Inherits:
	class myRawData		-- implements raw data container 
	class myScaleAssumption	-- implements scaling assumption
	"""
	def __init__(self):
 		"""Define initial state for a new created instance 
		of the 'myFunc' class. Takes care that base classes
		are initialized properly
		"""
		myRawData.__init__(self)		# ini instance of class myRawData
		myScaleAssumption.__init__(self)	# ini instance of class myScale Assumption

		
	def scaleData(self,scalePar):
		"""scale data sets so as to compute quality function

		Input:
		scalePar		-- list of scaling parameters in the form 
					   required by method updateFromList() of
					   base class myScaleAssumption

		Returns: (S)
		S			-- quality of the data collapse given
					   the scaling assumption in myValue.scaled()
		"""
		SList = []
		self.updateFromList(scalePar)
		for L,data in self.dataSet.iteritems():
		  for val in data:
		     # scaled value
		     sVal = self.scale(val)
		     x,y,dy = sVal.x,sVal.y,sVal.dy
		     # restrict scaling analysis on rescaled abscissa
		     if self.scaledXMin <= x <= self.scaledXMax:
			# select subset for estimation of master curve at x
			subSet = self.selectSubset(val)	
			if subSet != []:
			  	# linear regression to estimate master curve at x
				Y,dY2 = self.llsFit(x,subSet)
				# extimate 'quality' of the current point
				chi2 = div((y-Y)*(y-Y),dy*dy+dY2)
				SList.append(float(chi2))
			del sVal
			del subSet
			
		# determine quality of the data collapse
		if len(SList)>0: 
			S=div(sum(SList),len(SList))
		else:		 
			S=99999.99

		del SList
		return S
	
	def selectSubset(self,pivVal):
		"""select subset of data points (x,y,dy) that serve to 
		perform linear regression in order to compute value Y,dY of 
		the unknown master curve at the pivoting point pivVal.x

		NOTE: x-values contained in raw data sets do not need to
		be supplied in increasing order

		Input:
		pivVal			-- pivoting value for which the value
					   of the unknown master curve is to 
					   be computed

		Returns: (subSet)
		subSet			-- subset of data triples (x,y,dy) for
					   linear regression 
		"""
		# scale pivoting value
		sPiv = self.scale(pivVal)
		# initialize empty subset 
		subSet=[]
		for L in [L for L in self.dataSet.keys() if L!=pivVal.L]:
		  # initialize 'empty' min/max pair for this system size
		  maxVal,minVal=None,None
		  for val in self.dataSet[L]:
			sVal=self.scale(val)
			# get largest smaller value
			if sVal.x<=sPiv.x and sVal.x>=minVal:
			   minVal=sVal
			# get smallest larger value
			if sVal.x>sPiv.x and (maxVal==None or sVal.x<=maxVal):
			   maxVal=sVal
			#elif sVal.x>sPiv.x and sVal.x<=maxVal:
			#   maxVal=sVal
			del sVal
		  # add min/max pair to current set if both 'exist'
		  if minVal!=None and maxVal!=None:
			  subSet+=[minVal,maxVal]
		del sPiv
		return subSet
	
		
	def llsFit(self,pivX,subSet):
		"""perform linear least squares fit of the data points
		in subSet to a straight line to result in estimate Y=A+B*x 

		Input:
		pivX			-- x value for which Y,dY will be computed
		subSet			-- list of data points (x,y,dy)

		Return: (Y,dY2)
		Y,dY2			-- estimate of master function with error
		"""
		K=Kx=Ky=Kxx=Kxy=0.
		for val in subSet:
			x,y,dy=val.x,val.y,val.dy
			wgt = div( 1.,dy*dy)
			K   += wgt 
			Kx  += x*wgt
			Ky  += y*wgt
			Kxx += x*x*wgt
			Kxy += x*y*wgt
		
		fac = K*Kxx -Kx*Kx
		A   = div( Ky*Kxx - Kx*Kxy  ,fac)
		B   = div( K*Kxy-Kx*Ky  ,fac)
		Y=A+B*pivX
		dY2 = div( Kxx-2.*pivX*Kx+pivX*pivX*K,fac    )
		return Y,dY2 

	def listState(self,scalePar,fileStream=sys.stdout):
		"""list scaling parameters

		Input:
		fileStream		-- file out stream

		Returns: nothing, but writes scaling parameters to
		         specified file out stream
		"""
		quality=self.scaleData(scalePar)
		fileStream.write("dx = [%lf:%lf]  xc = %f  a = %f  b = %f  S = %f\n"%\
			(self.scaledXMin,self.scaledXMax,self.xc,self.a,self.b,quality))

		
def errorAnalysis(f):
	"""perform error analysis for scaling parameters

	Input: 
	f		-- data structure containing raw data and scaling assumption

	Returns: (parErr)
	parErr		-- errors for scaling parameters
	"""
	# get list of scaling parameters and corresponding optimization flags
	scalePar,optFlag=f.scaleParList()
	bestS = f.scaleData(scalePar)
	# save error bounds for scaling parameters
	parErr = {}
	# print msg
	print "# PERFORM S+1 ERROR ANALYSIS FOR SCALING PARAMETERS"
	
	for parId in range(len(optFlag)):
	  # if scaling parameter was optimized determine error bounds
	  if optFlag[parId]==1:
		# define dummy function that serves to bracket minimum 
		# for S+1 error analysis
		def dumFunc(val): 
			scalePar[parId]=val
			return f.scaleData(scalePar)-(bestS+1.)

		# save original value of the scaling paramter
		pivVal  = scalePar[parId]	

		# find bracketing intervalls of roots
		lBrack,rBrack=getBrackets(dumFunc,pivVal)

		# estimate parameter value at root
		err1 = rootBisection(dumFunc,lBrack[0],lBrack[1],10**(-5))	
		scalePar[parId]=pivVal		# restore original value

		# estimate parameter value at root
		err2 = rootBisection(dumFunc,rBrack[0],rBrack[1],10**(-5))	
		scalePar[parId]=pivVal		# restore original value

		parErr[parId]=[scalePar[parId],abs(pivVal-err1),abs(pivVal-err2)]

	  # if scaling parameter was not optimized return error 0.
	  else:
		parErr[parId]=[scalePar[parId],0.,0.]

	return parErr
	

def usage(progName):
	"""print detailed info on program"""
	cmd=\
	"\nNAME\
	\n\t%s\t-- a program for automated finite size scaling analyses\
	\n\nSYNTAX\
	\n\tpython %s -f inFile [-o outFile] [-xc val, -a val, -b val] [-xr val val] [-showS] [-getError]\
	\n\tpython %s [-help] [-version]\
	\n\nDESCRIPTION\
	\n\tfor a given set of input data, %s computes the quality of a scaling\
	\n\tassumption as introduced by Houdayer and Hartmann (Phys. Rev. B 70, 014418 (2004)).\
	\n\tFor the minimization of the respective quality function, it uses the downhill\
	\n\tsimplex algorithm of Nelder and Mead (Numerical recipes in C, Chapter 10.4).\
	\n\tThe program implements the scaling assumption\
	\n\n\tx \mapsto (x-xc)L^a\
	\n\ty \mapsto yL^b\
	\n\nOPTIONS\
	\n\t-help                    -- write usage and exit program\
	\n\t-version                 -- write version number and exit\
	\n\t-f   <inFile>            -- file that contains list of paths to data files\
	\n\t-o   <outFile>           -- path to output file (default: stdout)\
	\n\t-xc  <float>             -- estimate for critical point (default: 0.0)\
	\n\t                            if called as '-xc!', <float> is fixed during parameter optimization\
	\n\t-a   <float>             -- estimate of exponent a (default: 0.0)\
	\n\t                            if called as '-a!', <float> is fixed during parameter optimization\
	\n\t-b   <float>             -- estimate of exponent b (default: 0.0)\
	\n\t                            if called as '-b!', <float> is fixed during parameter optimization\
	\n\t-xr <float> <float>      -- lower/upper boundary of interval on rescaled x-axis\
	\n\t                            for which scaling analysis should be performed\
	\n\t-showS                   -- report quality 'S' during minimization procedure\
	\n\t-getError                -- compute errors for scaling parameters using S+1 analysis\
	\n\nEXAMPLE\
	\n\tpython %s -f dataFiles.dat -xc 0.592541 -a 0.754524 -b 0.107421\
	\n\t                           -xr -1. 1. -getError -o test.out -showS\
	\n"%(progName,progName,progName,progName,progName)
	print cmd
	

def main():
	
	# set default parameters for minimization routine 
	outFile	 = sys.stdout		# default outfile
	delta	 = 0.001		# scaling parameter for construction of initial simplex
	repFit	 = 0			# report fitness: 1=list, 0=dont list fitness value
	simpTol	 = 10**(-6)		# simplex tolerance: if simplex extension gets smaller
					# than this, minimization routine has 'converged'
	getError = 0			# 1: perform error analysis, 0: no error analysis
	version  = '1.0'		# current verion of the program 
	
	# initialize instance of myFunc that carries raw data 
	# and scaling assumption, must be initialized before 
	# command line parameters are parsed
	f = myFunc()
  	
	# abbreviation for call to quality function
	S=f.scaleData

	########## PARSE COMMAND LINE ARGUMENTS ##############################
	# check if help is requested
	if len(sys.argv)==1:
	 	usage(sys.argv[0]); sys.exit(1)
	if '-help' in sys.argv[:]: 
	 	usage(sys.argv[0]); sys.exit(1)
	if '-version' in sys.argv[:]: 
		print "%s, version: %s"%(sys.argv[0],version); sys.exit(1)
	# check if input file is provided
 	if '-f' not in sys.argv[:]:
		print "ERROR: no input file specified!!!"
		usage(sys.argv[0]); sys.exit(1)

 	arg=1
	argMax=len(sys.argv)
	# go through command line arguments
 	while(arg<argMax):
		
		# check if following argument specifies input file
		if sys.argv[arg] == '-f':
		    arg+=1
		    if arg<argMax and os.path.exists(sys.argv[arg]):	
			fileListName = sys.argv[arg]
			# advance to next cmd line argument
			arg +=1
		    else:
			print "ERROR: option -f requires datafile. %s does not exist"%sys.argv[arg]
			sys.exit(1)
		
		elif sys.argv[arg] == '-o':
		    arg += 1
		    if sys.argv[arg].split('-')[0]!='':
			outFileName = sys.argv[arg]
			# open outfile in appending mode
			outFile =  open(outFileName,"a")
			# advance to next cmd line argument
			arg+=1
		    else:
			print "ERROR: option -o requires datafile"
			sys.exit(1)

		# check if following argument specifies scaling parameter
		elif sys.argv[arg] in ['-xc', '-a', '-b']:
			# name that identifies scaling parameter
			scaleParName = sys.argv[arg].split('-')[-1]
			# new value of the scaling parameter
			scaleParVal  = float(sys.argv[arg+1])
			# update value in 'master' data structure
			f.setScalePar(scaleParName,scaleParVal,1)  
			if (arg+2)<argMax: arg+=2
			else: break
			continue
			
		# check if following argument specifies scaling parameter
		# that shall be set but not optimized
		elif sys.argv[arg] in ['-xc!', '-a!', '-b!']:
			# name that identifies scaling parameter
			scaleParName = sys.argv[arg].split('-')[-1].split('!')[0]
			# new value of the scaling parameter
			scaleParVal  = float(sys.argv[arg+1])
			# update value in 'master' data structure
			f.setScalePar(scaleParName,scaleParVal,0)  
			if (arg+2)<argMax: arg+=2
			else: break
			continue

		elif sys.argv[arg] == '-showS':
		    	# report fitness during minimizatin procedure
		    	# (default in repFit=0)
		    	repFit = 1	    
		    	# advance to next cmd line argument
		    	arg += 1
			
		elif sys.argv[arg] == '-xr':
			# set values that signify intervall on the rescaled
			# x-axis, that should be taken into account for the
			# scaling analysis
		    	arg += 1
		    	f.scaledXMin=float(sys.argv[arg])
		    	arg += 1
		    	f.scaledXMax=float(sys.argv[arg])
		    	arg += 1

		elif sys.argv[arg] == '-getError':
			getError=1
		    	arg += 1

		else:
			# in case of unknown option, print error msg and usage
			sys.stderr.write("\nUNKNOWN OPTION: %s\n"%(sys.argv[arg]))
			usage(sys.argv[0])
			sys.exit(1)
	########## END: PARSE COMMAND LINE ARGUMENTS #########################

	# get list of scaling parameters and corresponding optimization flags
	scalePar,optFlag=f.scaleParList()
	# accumulate raw data 
	f.fetchData(fileListName)
	
	########## SCALING PARAMETER OPTIMIZATION #########################
	# initialize simplex
	p,y = iniSimplex(S,scalePar,delta,optFlag)
	# minimize quality function S by adjusting scaling parameters	
	pBest,yBest,nIter=amoeba(S,p,y,optFlag,simpTol,repFit)
	########## END: SCALING PARAMETER OPTIMIZATION #####################
	
	if getError:
		# here, f must containt best scaling parameters
		parErr=errorAnalysis(f)

		# list scaling parameters with associated +- errors
		scaleParNames=f.scaleParNames()
		outFile.write("# S+1 error analysis yields:\n")
		outFile.write("# Scaling analysis restricted to\n")
		outFile.write("%4s = [%lf : %lf]\n"%('xr',f.scaledXMin,f.scaledXMax))
		outFile.write("# <scalePar>  <-Err>  <+Err>\n")
		for parId,values in parErr.iteritems():
			outFile.write("%4s = %lf %lf %lf\n"%\
					(scaleParNames[parId],values[0],values[1],values[2]))
			
	else:
		f.listState(pBest,outFile)




main()
# EOF: autoScale.py


==> SCALING_ANALYSIS/scalingPlot.sh <==
# FILE:  scalingPlot.sh
# TASK:  create scaling plot to inspect data collapse
# USAGE: bash scalingPlot.sh <xc> <a> <b>
P='./ORDER_PARAMETER' 	# path to input files
gnuplot -persist << EOF

set key samplen 1. left					# customize key
set xl "(x-xc) L^a"; set yl "y L^b"			# set x,y labels 
xc=$1; a=$2; b=$3					# set scaling parameters
set label 1 "xc=$1\na =$2\nb =$3" at graph 0.7,0.2 	# list scaling parameters
sx(x,L)=(x-xc)*L**a; sy(y,L)=y*L**b			# def scaling assumption

p "$P/orderParam_L16.dat"  u (sx(\$1,16)): (sy(\$2,16))  w lp t "L=16"\
, "$P/orderParam_L32.dat"  u (sx(\$1,32)): (sy(\$2,32))  w lp t "  32"\
, "$P/orderParam_L64.dat"  u (sx(\$1,64)): (sy(\$2,64))  w lp t "  64"\
, "$P/orderParam_L128.dat" u (sx(\$1,128)):(sy(\$2,128)) w lp t " 128"\
, "$P/orderParam_L256.dat" u (sx(\$1,256)):(sy(\$2,256)) w lp t " 256"\
, "$P/orderParam_L512.dat" u (sx(\$1,512)):(sy(\$2,512)) w lp t " 512"
EOF


==> SCALING_ANALYSIS/scalingScript.sh <==
# FILE:  scalingScript.sh
# TASK:  invoke scaling analysis program for different intervals xr
# USAGE: bash scalingScript.sh
for MAX in  1.5 1.25 1.0 0.75 ; 
do
 for MIN in -2.25 -2.0 -1.75 -1.5 -1.25 -1. -0.75 ;
 do
  python autoScale.py -f inputFiles.dat -o scaled_L512_256_128.out \
  	        -xc 0.5927 -a 0.75 -b 0.104 -showS -xr ${MIN} ${MAX}
 done
done

